Applied Nanofabrication for X-ray Grating Spectroscopy

Measuring the diffuse, highly-ionized baryonic content in galactic halos and the intergalactic medium through soft x-ray absorption spectroscopy of active galactic nuclei is a main scientific objective of the Lynx X-ray Observatory mission concept that can only be accomplished with a next-generation grating spectrometer. Realizing such an instrument using reflection grating technology requires thousands of custom blazed gratings that each perform with high diffraction efficiency to be manufactured and aligned to intercept radiation coming to a focus in a Wolter-I telescope. The aim of this thesis is to implement two recently-developed techniques in nanofabrication for this task, with an emphasis on beamline diffraction-efficiency testing for characterizing spectral sensitivity. In particular, thermally-activated selective topography equilibration (TASTE) is pursued as a means for fabricating a master grating with the key advantage that it enables blazed groove facets to be patterned in polymeric electron-beam resist over a non-parallel groove layout not limited by substrate crystal structure. Additionally, substrate-conformal imprint lithography (SCIL) is studied as a method for mass manufacturing high-fidelity grating replicas in a silica sol-gel resist while avoiding many of the detriments associated with large-area patterning in other nanoimprint techniques. Diffraction-efficiency testing of sub-micron grating prototypes coated with gold shows that TASTE is capable of meeting Lynx requirements for spectral sensitivity, with room for improvement at small groove periods, and that while SCIL offers a promising avenue for Lynx grating production, imprints suffer a small blaze-angle reduction due to resist shrinkage. Accompanying this dissertation are appendices that outline physics fundamentals for x-ray spectral lines, x-ray optics, and diffraction gratings.

==> thesis.sh <==
#!/bin/bash
pdflatex McCoy-Dissertation
bibtex McCoy-Dissertation
pdflatex McCoy-Dissertation
pdflatex McCoy-Dissertation
open McCoy-Dissertation.pdf&

